An Ultrahigh-energy $\gamma$-ray Bubble Powered by a Super PeVatron

We report the detection of a $\gamma$-ray bubble spanning at least 100$\rm deg^2$ in ultra high energy (UHE) up to a few PeV in the direction of the star-forming region Cygnus X, implying the presence Super PeVatron(s) accelerating protons to at least 10 PeV. A log-parabola form with the photon index $\Gamma (E) = (2.71 \pm 0.02) + (0.11 \pm 0.02) \times \log_{10} (E/10 \ {\rm TeV})$ is found fitting the gamma-ray energy spectrum of the bubble well. UHE sources, `hot spots' correlated with very massive molecular clouds, and a quasi-spherical amorphous $\gamma$-ray emitter with a sharp central brightening are observed in the bubble. In the core of $\sim 0.5^{\circ}$, spatially associating with a region containing massive OB association (Cygnus OB2) and a microquasar (Cygnus X-3), as well as previously reported multi-TeV sources, an enhanced concentration of UHE $\gamma$-rays are observed with 2 photons at energies above 1 PeV. The general feature of the bubble, the morphology and the energy spectrum, are reasonably reproduced by the assumption of a particle accelerator in the core, continuously injecting protons into the ambient medium.

==> anc/flux.txt <==
energy(TeV): flux((ergs.cm^-2.s^-1): upper err(ergs.cm^-2.s^-1): lower err(ergs.cm^-2.s^-1): 
Cygnus Bubble(<6d):
1.49941 4.81906e-11 2.66448e-12 2.66448e-12
2.77329 3.56693e-11 2.07766e-12 2.07766e-12
4.46322 2.39042e-11 1.49298e-12 1.49298e-12
8.45947 1.61471e-11 1.21813e-12 1.21813e-12
17.3154 8.77072e-12 9.55763e-13 9.55763e-13
19.9526 9.42988e-12 5.66621e-13 5.66621e-13
31.6228 6.40336e-12 3.23673e-13 3.23673e-13
50.1187 4.61722e-12 2.12406e-13 2.12406e-13
79.4328 2.91232e-12 1.50753e-13 1.50753e-13
125.893 1.97544e-12 1.18538e-13 1.18538e-13
199.526 1.16878e-12 1.00756e-13 1.00756e-13
316.228 7.61215e-13 9.15338e-14 9.15338e-14
501.187 4.48954e-13 8.59603e-14 8.59603e-14
794.328 2.35588e-13 7.55859e-14 7.55859e-14
1258.93 1.34789e-13 8.80757e-14 7.04042e-14
1995.26 5.76232e-14 7.19987e-14 3.85296e-14

CO Template:
1.40314 3.26025e-11 6.39952e-12 6.39952e-12
2.63294 1.60448e-11 4.5313e-12 4.5313e-12
4.24417 9.61114e-12 3.45815e-12 3.45815e-12
8.13677 7.23025e-12 2.58454e-12 2.58454e-12
16.5371 5.74291e-12 1.94501e-12 1.94501e-12
19.9526 1.99117e-12 7.31027e-13 7.30568e-13
31.6228 2.65336e-12 4.10678e-13 4.09217e-13
50.1187 2.22916e-12 2.6549e-13 2.63499e-13
79.4328 1.03934e-12 1.8124e-13 1.7879e-13
125.893 8.78734e-13 1.44843e-13 1.41526e-13
199.526 5.4492e-13 1.27722e-13 1.22676e-13
316.228 3.7901e-13 1.1994e-13 1.12513e-13
501.187 3.01444e-13 1.25047e-13 1.13449e-13
794.328 3.62e-13 (Upper limit)

Gaus Template:
1.49941 2.19162e-11 2.9391e-12 2.9391e-12
2.77329 2.23231e-11 2.53027e-12 2.53027e-12
4.46322 1.40252e-11 1.6963e-12 1.6963e-12
8.45947 8.6335e-12 1.45277e-12 1.45277e-12
17.3154 4.89126e-12 1.14564e-12 1.14564e-12
19.9526 4.958e-12 4.57373e-13 4.57997e-13
31.6228 3.81374e-12 2.68802e-13 2.67659e-13
50.1187 2.6247e-12 1.81577e-13 1.79875e-13
79.4328 1.54093e-12 1.29927e-13 1.2798e-13
125.893 9.95335e-13 1.08597e-13 1.05758e-13
199.526 6.42977e-13 9.97575e-14 9.55004e-14
316.228 4.2129e-13 9.61762e-14 8.96798e-14
501.187 2.80091e-13 9.68795e-14 8.64271e-14

==> anc/radial-flux.txt <==
energy range: 2-20TeV
range(deg) ：flux(TeV m^-2 s^-1 Sr^-1)： err flux(TeV m^-2 s^-1 Sr^-1)
0-1 3.87884e-05 4.92775e-06
1-2 2.32259e-05 1.61732e-06
2-3 1.7585e-05 8.52584e-07
3-4 1.05975e-05 6.06439e-07
4-5 6.17618e-06 5.39871e-07
5-6 5.00293e-06 4.70399e-07
6-7 2.69774e-06 4.25296e-07
7-8 2.85224e-06 4.92916e-07
8-9 2.88493e-06 5.3771e-07

energy range: 25-100TeV
range(deg): flux((ergs.cm^-2.s^-1.sr^-1): err flux(ergs.cm^-2.s^-1.sr^-1)
0-1 6.65544e-10 6.27583e-11
1-2 5.07119e-10 2.55429e-11
2-3 3.42263e-10 1.87344e-11
3-4 2.05513e-10 1.55865e-11
4-5 1.34849e-10 1.35882e-11
5-6 7.98186e-11 1.18808e-11
6-7 5.5238e-11 1.0566e-11
7-8 5.04898e-11 9.43743e-12
8-9 5.56777e-11 8.97606e-12

energy range: >100TeV
range(deg): flux((ergs.cm^-2.s^-1.sr^-1): err flux(ergs.cm^-2.s^-1.sr^-1)
0-1 2.56787e-10 4.45396e-11
1-2 1.71603e-10 1.49066e-11
2-3 1.12734e-10 1.00707e-11
3-4 7.98351e-11 7.58075e-12
4-5 5.72908e-11 6.20564e-12
5-6 3.34219e-11 4.82584e-12
6-7 1.44779e-11 3.86639e-12
7-8 2.11429e-11 3.70517e-12
8-9 1.37046e-11 3.44705e-12

